Measurement of the charge asymmetry of electrons from the decays of $W$ bosons produced in $p\bar{p}$ collisions at $\sqrt{s}=1.96$ TeV

At the Fermilab Tevatron proton-antiproton ($p\bar{p}$) collider, high-mass electron-neutrino ($e\nu$) pairs are produced predominantly in the process $p \bar{p} \rightarrow W(\rightarrow e\nu) + X$. The asymmetry of the electron and positron yield as a function of their pseudorapidity constrain the slope of the ratio of the $u$- to $d$-quark parton distributions versus the fraction of the proton momentum carried by the quarks. This paper reports on the measurement of the electron-charge asymmetry using the full data set recorded by the Collider Detector at Fermilab in 2001--2011 and corresponding to 9.1~fb$^{-1}$ of integrated luminosity. The measurement significantly improves the precision of the Tevatron constraints on the parton-distribution functions of the proton. Numerical tables of the measurement are provided.

==> anc/aareadme.txt <==
CDF W-electron charge asymmetry: 9.1 fb-1
-----------------------------------------

1. cdfWAsym9en.dat
   a. Contains the measurement and NNPDF 3.0,3.1 calculations
   b. This is Table III of the paper. File format
         eta-bin limits, measurement and uncertainty,
         NNPDF 3.0 prediction and uncertainty,
         NNPDF 3.1 prediction and uncertainty
      All uncertainties are bin-by-bin; see Table III for
      more details.
2. covMatrix.dat
   a. Contains the sum of the covariance matrices for the
      statistical uncertainties and the systematic uncertainties.
   b. File format: triangular form layout
      - measurement bin row, column, then covariance
      - row, column numbering: 0-14;
	where 0 is for 0<|eta|<0.2 bin, 1 is for 0.2<|eta|<0.4 bin, etc.
3. eigenval.dat
   a. Contains covariance matrix eigenvalues
   b. File format
      - eigenvector number (0-14), eigenvalue
      - eignevector number corresponds to those of Fig. 27
4. eigenvec.dat
   a. Contains covariance matrix eigenvectors
   b. File format
      - vector component (0-14), eigenvector number (of eigenval.dat), component value
      - vector component numbers 0-14 correspond to measurement |eta| bins
5. nnpdf30/31chi2.dat
   a. Contains chisquares for each PDF of NNPDF ensemble
   b. File format: PDF number (1-100), chisquare
   c. LHAPDF-6.1.6 PDF set name for NNPDF ensemble
      - nnpdf30chi2.dat: 260000 NNPDF30_nlo_as_0118 2
      - nnpdf31chi2.dat: 303400 NNPDF31_nlo_as_0118 1


==> anc/cdfWAsym9en.dat <==
0.0-0.2   0.0164 0.0020     0.0185 0.0011     0.0184 0.0004
0.2-0.4   0.0549 0.0017     0.0549 0.0032     0.0545 0.0011
0.4-0.6   0.0921 0.0016     0.0893 0.0049     0.0887 0.0016
0.6-0.8   0.1246 0.0016     0.1198 0.0063     0.1190 0.0019
0.8-1.0   0.1479 0.0018     0.1442 0.0073     0.1433 0.0023
1.0-1.2   0.1634 0.0029     0.1600 0.0081     0.1588 0.0025
1.2-1.4   0.1647 0.0024     0.1640 0.0086     0.1621 0.0027
1.4-1.6   0.1487 0.0027     0.1525 0.0090     0.1496 0.0030
1.6-1.8   0.1178 0.0038     0.1214 0.0094     0.1182 0.0035
1.8-2.0   0.0688 0.0052     0.0679 0.0100     0.0656 0.0039
2.0-2.2  -0.0009 0.0073    -0.0082 0.0109    -0.0072 0.0046
2.2-2.4  -0.1149 0.0109    -0.1036 0.0124    -0.0958 0.0058
2.4-2.6  -0.1976 0.0150    -0.2134 0.0153    -0.1930 0.0083
2.6-2.8  -0.3115 0.0225    -0.3302 0.0210    -0.2889 0.0137
2.8-3.0  -0.4605 0.0356    -0.4428 0.0324    -0.3680 0.0248


==> anc/covMatrix.dat <==
0 0 4.1032369e-06
0 1 1.2488029e-07
0 2 2.1176079e-08
0 3 4.9303877e-10
0 4 1.9296693e-10
0 5 5.8694616e-10
0 6 1.2994782e-09
0 7 1.8175772e-09
0 8 2.6043675e-09
0 9 3.0218863e-09
0 10 3.1761312e-09
0 11 3.181402e-09
0 12 2.1219756e-09
0 13 -1.7119251e-09
0 14 -1.0865403e-08
1 1 2.824812e-06
1 2 9.1486145e-08
1 3 1.2148629e-08
1 4 1.2500976e-09
1 5 3.6916692e-09
1 6 8.6179273e-09
1 7 1.2818751e-08
1 8 1.9438264e-08
1 9 2.3753777e-08
1 10 2.670541e-08
1 11 2.9050956e-08
1 12 2.7392991e-08
1 13 1.9815223e-08
1 14 -3.3432419e-09
2 2 2.5156787e-06
2 3 1.0530488e-07
2 4 1.6520121e-08
2 5 6.6455765e-09
2 6 1.575519e-08
2 7 2.3947087e-08
2 8 3.682233e-08
2 9 4.5187218e-08
2 10 5.0821052e-08
2 11 5.4755679e-08
2 12 5.2827616e-08
2 13 4.8171682e-08
2 14 2.9598242e-08
3 3 2.5116444e-06
3 4 1.654507e-07
3 5 2.863092e-08
3 6 2.6320159e-08
3 7 4.0927979e-08
3 8 6.3890252e-08
3 9 7.9125797e-08
3 10 8.9128004e-08
3 11 9.4720577e-08
3 12 8.8102398e-08
3 13 7.7207422e-08
3 14 4.7627017e-08
4 4 3.0677929e-06
4 5 2.4470905e-07
4 6 3.8910134e-08
4 7 6.2477656e-08
4 8 1.00262e-07
4 9 1.275255e-07
4 10 1.4746013e-07
4 11 1.5999425e-07
4 12 1.5052803e-07
4 13 1.3685742e-07
4 14 1.0142747e-07
5 5 8.1985815e-06
5 6 9.317291e-07
5 7 3.7114696e-07
5 8 3.8290431e-07
5 9 4.9851178e-07
5 10 5.9555961e-07
5 11 6.7094936e-07
5 12 6.6404383e-07
5 13 6.6570799e-07
5 14 6.1581753e-07
6 6 5.5618004e-06
6 7 1.7512169e-06
6 8 1.2570745e-06
6 9 1.5067092e-06
6 10 1.8760196e-06
6 11 2.2055105e-06
6 12 2.2673501e-06
6 13 2.3678266e-06
6 14 2.3297045e-06
7 7 7.2723312e-06
7 8 4.1173732e-06
7 9 3.2498325e-06
7 10 3.8492279e-06
7 11 4.7504699e-06
7 12 5.1196828e-06
7 13 5.6019857e-06
7 14 5.8033905e-06
8 8 1.4497975e-05
8 9 1.0071591e-05
8 10 8.6245074e-06
8 11 1.0269572e-05
8 12 1.1592177e-05
8 13 1.3200455e-05
8 14 1.4053642e-05
9 9 2.710614e-05
9 10 2.1954943e-05
9 11 1.9665304e-05
9 12 2.1543446e-05
9 13 2.5746901e-05
9 14 2.8165169e-05
10 10 5.3547817e-05
10 11 4.7096207e-05
10 12 4.2604306e-05
10 13 4.8926459e-05
10 14 5.6338915e-05
11 11 0.00011785526
11 12 9.2738485e-05
11 13 0.00010532277
11 14 0.00012537867
12 12 0.00022470614
12 13 0.00026160428
12 14 0.0003082071
13 13 0.00050554151
13 14 0.0005807822
14 14 0.0012650129


==> anc/eigenval.dat <==
0 0.00171295167827
1 0.000267314477454
2 0.000113085931408
3 5.40530188269e-05
4 3.6365059007e-05
5 1.74474017504e-05
6 9.63887667491e-06
7 8.3297836311e-06
8 5.9715685909e-06
9 4.15634384881e-06
10 4.11588432321e-06
11 3.1040201619e-06
12 2.83997315531e-06
13 2.56553645539e-06
14 2.38404097248e-06


==> anc/eigenvec.dat <==
0 0 -5.04755164748e-06
1 0 1.13877205457e-05
2 0 4.21085776628e-05
3 0 6.8975021004e-05
4 0 0.000128569456104
5 0 0.000663627457346
6 0 0.00238267441782
7 0 0.00568983780725
8 0 0.0134712716862
9 0 0.026565552955
10 0 0.052566276763
11 0 0.11380203491
12 0 0.264105788698
13 0 0.470290348229
14 0 0.832126964689
0 1 -3.02853751155e-05
1 1 -0.000166686873699
2 1 -0.000266853751274
3 1 -0.000450987873951
4 1 -0.000733292897162
5 1 -0.00299501725089
6 1 -0.00950887361127
7 1 -0.0204078922011
8 1 -0.0455261218661
9 1 -0.0870334672052
10 1 -0.170711908049
11 1 -0.327088418244
12 1 -0.504121998058
13 1 -0.559418351234
14 1 0.535367692714
0 2 -3.74434359964e-05
1 2 -0.00026971313778
2 2 -0.000502704945872
3 2 -0.000898501338443
4 2 -0.00149896489723
5 2 -0.00634498459573
6 2 -0.01910144948
7 2 -0.0398316548836
8 2 -0.0893033941467
9 2 -0.185761402476
10 2 -0.40039932391
11 2 -0.671250745597
12 2 -0.146731484284
13 2 0.550908628645
14 2 -0.139981825616
0 3 -1.4898127333e-05
1 3 -0.000173923752149
2 3 -0.00037130263628
3 3 -0.000661524432295
4 3 -0.00109251802776
5 3 -0.00498079512154
6 3 -0.0137905497399
7 3 -0.0293962612124
8 3 -0.0765620766768
9 3 -0.192510903312
10 3 -0.334596464412
11 3 -0.241736861065
12 3 0.791190886295
13 3 -0.397937136117
14 3 0.0356144123438
0 4 -8.42833574209e-05
1 4 -0.000573036141011
2 4 -0.00108076645526
3 4 -0.00190717844653
4 4 -0.00311524838186
5 4 -0.0149061033371
6 4 -0.0393032306939
7 4 -0.0888480824004
8 4 -0.248829414733
9 4 -0.531580190561
10 4 -0.519616016069
11 4 0.586747904697
12 4 -0.165738664323
13 4 0.0633151240842
14 4 -0.00886806162518
0 5 -0.000150990602726
1 5 -0.000901779894269
2 5 -0.00166582216494
3 5 -0.00291583893633
4 5 -0.00500912489204
5 5 -0.0352232475112
6 5 -0.0803572474558
7 5 -0.219032161929
8 5 -0.568098960853
9 5 -0.469517518407
10 5 0.613721521878
11 5 -0.152743373938
12 5 0.0334224597228
13 5 -0.00109992202054
14 5 -0.00192314461455
0 6 0.000272442121543
1 6 0.00129952080897
2 6 0.00233667949127
3 6 0.00479316740276
4 6 0.0156941596782
5 6 0.278768546267
6 6 0.263926952399
7 6 0.481990853344
8 6 0.478692327934
9 6 -0.58925805052
10 6 0.201280307917
11 6 -0.0559604643177
12 6 -0.00293471443503
13 6 0.00364360756273
14 6 0.000596052104012
0 7 8.77513189543e-05
1 7 0.000324713978983
2 7 0.000661955359637
3 7 0.00461760676855
4 7 0.0406234677696
5 7 0.908576749664
6 7 0.196689318674
7 7 -0.0764654432816
8 7 -0.293069330025
9 7 0.193580291066
10 7 -0.0683420891945
11 7 0.0157480693161
12 7 0.000696200812304
13 7 -0.000632950194191
14 7 9.3105931964e-05
0 8 -0.000481886108019
1 8 -0.00143694479149
2 8 -0.00223111618849
3 8 -0.00153288342789
4 8 0.0157088089951
5 8 0.278870133779
6 8 -0.595647857628
7 8 -0.548118690514
8 8 0.484666810984
9 8 -0.167499729217
10 8 0.061044224626
11 8 -0.00771135401474
12 8 0.000708312256715
13 8 0.000119863996164
14 8 -0.000364158390672
0 9 -0.00527000007971
1 9 -0.0010762866813
2 9 -0.00053844473866
3 9 0.00245844249652
4 9 0.0238190792863
5 9 0.122670397974
6 9 -0.726621503836
7 9 0.634379302112
8 9 -0.222054294091
9 9 0.0660788693064
10 9 -0.0159227539942
11 9 0.00229713883157
12 9 0.000113492072142
13 9 -0.000314749845167
14 9 -3.99953597331e-05
0 10 -0.995029675938
1 10 -0.0975887712696
2 10 -0.0188857531988
3 10 -0.00234887845626
4 10 -0.000985787974279
5 10 -0.000531339733265
6 10 0.00445303623173
7 10 -0.00273252972758
8 10 0.00125328780563
9 10 -0.000236385114087
10 10 9.49092684619e-05
11 10 -7.47731089601e-06
12 10 2.06141218845e-05
13 10 -4.40629620633e-06
14 10 -1.88082570614e-05
0 11 0.00681568699903
1 11 -0.0386211309694
2 11 -0.0812370424984
3 11 -0.278467795324
4 11 -0.954788819029
5 11 0.048362570701
6 11 -0.0126360050997
7 11 0.0136265077784
8 11 0.00239248685583
9 11 0.0024337901709
10 11 0.000705372021582
11 11 0.000172763290322
12 11 0.000121844946764
13 11 -9.87218545871e-05
14 11 -8.77718385431e-05
0 12 -0.0983429601207
1 12 0.946841107921
2 12 0.282293197363
3 12 0.0813264062279
4 12 -0.0865402877256
5 12 0.00338219350109
6 12 -0.0037146721615
7 12 -0.00124783520784
8 12 -0.000972839745315
9 12 -0.000398697009196
10 12 -0.000132516155005
11 12 -2.30607879302e-05
12 12 -5.25559814444e-05
13 12 1.24374106997e-05
14 12 4.49161409482e-05
0 13 -0.0130279582206
1 13 0.281616071547
2 13 -0.703155861516
3 13 -0.612142696805
4 13 0.226465951313
5 13 -0.0072836243816
6 13 0.00549110997704
7 13 0.00179275062912
8 13 0.00146262173709
9 13 0.000617636912413
10 13 0.00021344456197
11 13 2.37804076145e-05
12 13 2.89411390862e-05
13 13 -2.16283081625e-05
14 13 -3.1867345949e-05
0 14 0.000552633280148
1 14 -0.114729484783
2 14 0.647233098466
3 14 -0.735561840504
4 14 0.163865224901
5 14 -0.00433033312242
6 14 0.00201859823723
7 14 0.00033019548227
8 14 0.000397108621934
9 14 0.000162035397237
10 14 5.6552320686e-05
11 14 2.95511013907e-06
12 14 6.83489827211e-06
13 14 -1.25446765023e-05
14 14 -1.07685339909e-05


==> anc/nnpdf30chi2.dat <==
0 119.513
1 21.1983
2 154.093
3 45.8422
4 74.1946
5 63.9736
6 208.967
7 108.824
8 36.2233
9 86.0101
10 410.716
11 123.953
12 37.0203
13 36.2962
14 48.7468
15 22.2391
16 91.7607
17 73.7387
18 120.229
19 49.03
20 38.9513
21 96.6427
22 24.1792
23 31.4025
24 50.3834
25 58.3663
26 33.5647
27 38.6409
28 57.5875
29 103.488
30 31.6282
31 292.529
32 46.3401
33 75.82
34 101.67
35 28.3353
36 24.2112
37 267.111
38 33.2846
39 23.3665
40 135.353
41 30.3057
42 45.1134
43 27.6375
44 107.404
45 28.249
46 63.9239
47 97.1379
48 381.457
49 45.899
50 36.1523
51 63.028
52 30.6288
53 145.012
54 95.9941
55 90.7038
56 158.45
57 45.5027
58 25.1769
59 57.3061
60 89.6317
61 26.1833
62 270.995
63 89.8129
64 20.8927
65 38.0691
66 1547.55
67 50.8384
68 116.981
69 86.4484
70 37.2487
71 70.7979
72 597.908
73 19.2932
74 52.8511
75 158.044
76 72.6237
77 27.2892
78 122.359
79 34.7952
80 51.8501
81 33.9255
82 213.26
83 74.11
84 41.2136
85 82.2534
86 197.186
87 47.5175
88 49.474
89 73.5285
90 34.0757
91 86.2663
92 33.8276
93 125.7
94 28.9148
95 103.494
96 100.746
97 40.2656
98 38.1749
99 153.301


==> anc/nnpdf31chi2.dat <==
0 29.1062
1 80.89
2 29.2012
3 30.4593
4 29.9799
5 22.6244
6 48.8814
7 56.0635
8 56.6156
9 34.6211
10 85.4477
11 66.5512
12 48.8715
13 100.54
14 58.1505
15 35.479
16 33.7138
17 65.6314
18 43.7644
19 31.8368
20 63.479
21 28.1578
22 33.8657
23 26.0895
24 33.0558
25 101.647
26 44.8172
27 43.4116
28 48.4117
29 38.2995
30 22.874
31 68.5517
32 93.8163
33 74.7582
34 79.4905
35 29.849
36 43.6192
37 105.168
38 53.1087
39 50.8674
40 57.911
41 60.5785
42 57.3304
43 72.2057
44 33.1428
45 87.2209
46 66.5005
47 51.8662
48 49.4022
49 32.381
50 36.6879
51 51.3191
52 107.525
53 35.1823
54 82.4706
55 62.6714
56 118.804
57 75.5451
58 106.384
59 52.8553
60 109.168
61 36.633
62 73.2973
63 40.9864
64 38.3185
65 52.874
66 50.4533
67 26.7121
68 89.6306
69 78.2071
70 48.7374
71 42.6427
72 41.8035
73 39.2529
74 42.5388
75 46.544
76 61.6098
77 44.31
78 35.1012
79 35.2586
80 33.4669
81 64.3997
82 49.3827
83 48.7876
84 63.4322
85 55.4788
86 35.1908
87 72.9513
88 24.291
89 36.2352
90 32.9237
91 30.2301
92 35.784
93 40.4653
94 40.866
95 52.071
96 57.0735
97 51.1313
98 26.9818
99 37.4079

